Glyph: Fast and Accurately Training Deep Neural Networks on Encrypted Data

Big data is one of the cornerstones to enabling and training deep neural networks (DNNs). Because of the lack of expertise, to gain benefits from their data, average users have to rely on and upload their private data to big data companies they may not trust. Due to the compliance, legal, or privacy constraints, most users are willing to contribute only their encrypted data, and lack interests or resources to join the training of DNNs in cloud. To train a DNN on encrypted data in a completely non-interactive way, a recent work proposes a fully homomorphic encryption (FHE)-based technique implementing all activations in the neural network by \textit{Brakerski-Gentry-Vaikuntanathan (BGV)}-based lookup tables. However, such inefficient lookup-table-based activations significantly prolong the training latency of privacy-preserving DNNs. In this paper, we propose, Glyph, a FHE-based scheme to fast and accurately train DNNs on encrypted data by switching between TFHE (Fast Fully Homomorphic Encryption over the Torus) and BGV cryptosystems. Glyph uses logic-operation-friendly TFHE to implement nonlinear activations, while adopts vectorial-arithmetic-friendly BGV to perform multiply-accumulation (MAC) operations. Glyph further applies transfer learning on the training of DNNs to improve the test accuracy and reduce the number of MAC operations between ciphertext and ciphertext in convolutional layers. Our experimental results show Glyph obtains the state-of-the-art test accuracy, but reduces the training latency by $99\%$ over the prior FHE-based technique on various encrypted datasets.

==> figures/moti_fig1.py <==
import pandas as pd
from pandas import ExcelWriter
from pandas import ExcelFile
import sys
#read data
plot_data="./Mnist_moti_result.xlsx"
df = pd.read_excel(plot_data, sheet_name='Sheet2')
df1 = pd.read_excel(plot_data, sheet_name='Sheet2_2')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

font={'font.size':32}
import matplotlib as mpl

mpl.rcParams['axes.linewidth'] = 3 #set the value globally
#mpl.rcParams['axes.edgecolor'] = 'grey' #set the value globally
matplotlib.rcParams.update(font)

N = len(df.index)
#print(N)
ind = np.arange(N)  # the x locations for the groups
#print(ind)
# Bar graphs expect a total width of "1.0" per group
# Thus, you should make the sum of the two margins
# plus the sum of the width for each entry equal 1.0.
# One way of doing that is shown below. You can make
# The margins smaller if they're still too big.
#margin = 0.05
#width = (1.-2.*margin)/num_items

width = 0.3         # the width of the bars
w, h = plt.figaspect(0.6)
fig = plt.figure(figsize=(w, h),linewidth=5)
ax = fig.add_subplot(111)
#ax.set_yscale('log')

print(df.columns[0] )
print(df[df.columns[0]] )

print(df[df.columns[1]] )
y_legend1 = df[df.columns[1]]
rects1 = ax.bar(ind, y_legend1, width, color=lighten_color('w',0.2),alpha=1,linewidth=0.5,edgecolor='black')

y_legend2 = df[df.columns[2]]
rects2 = ax.bar(ind, y_legend2, width, bottom=y_legend1,color=lighten_color('k',0.7),alpha=1,linewidth=0.5,edgecolor='black')
#kvals = [11,12,13]
#y_legend3 = df[df.columns[3]]
#rects3 = ax.bar(ind, y_legend3, width, bottom=np.array(y_legend1+y_legend2), color=lighten_color('k',0.6),alpha=1,linewidth=0.5,edgecolor='black')

#y_legend4 = df[df.columns[4]]
#rects4 = ax.bar(ind, y_legend4, width, bottom=np.array(y_legend1+y_legend2+y_legend3),color=lighten_color('k',0.8),alpha=1,linewidth=0.5,edgecolor='black')


#y_legend10 = df[df.columns[10]]
#rects10 = ax.bar(ind+width*9, y_legend10, width, color=lighten_color('k',0.7),alpha=1,linewidth=0.5,edgecolor='black',hatch='/')



#kkvals = df[df.columns[4]]
#rects4 = ax.bar(ind+width*3, kkvals, width, color='mediumslateblue')

ax.set_xticks(ind)
for tick in ax.get_xticklabels():
    tick.set_rotation(30)
#plt.xticks(rotation=30)
#ax.set_xticklabels( ('2011-Jan-4', '2011-Jan-5', '2011-Jan-6') )
ax.set_xticklabels( df[df.columns[0]],rotation = 0 )



#ax.set_ylabel('Energy (mJ)')#for energy
#ax.set_yticks([100,200,500,1000,2000,5000,10000])

ax.set_ylabel('Time(h)')#for energy
ax.set_yticks(range(0,151,50))
#ax.set_yticks(np.arange(0,8001,1000))#for FPS
#ax.set_yticks(np.arange(0,8100,1000))#for FPS
#ax.set_yticklabels(['0','100','200','300','400','500','600','700'])#for FPS
#ax.set_yticklabels(['0','1K','2K','3K','4K','5K','6K'])#for FPS


ax1=ax.twinx()
accuracy = df1[df1.columns[1]]


ax1.plot(accuracy,color="green",linestyle="-",linewidth=3,marker="o",markersize=12,alpha=0.6)


ax1.tick_params(axis='y', colors='green')
ax1.spines['right'].set_color('green')
ax1.yaxis.label.set_color('green')
ax1.yaxis.set_alpha(0.6)

ax1.set_ylabel('Error(%)',alpha=0.6)
ax1.set_yticks(np.arange(0,15.1,3))
ax1.set_yticklabels(['0','3','6','9','12','15'],alpha=0.6)


leg=ax.legend( (rects1[0],  rects2[0]), (df.columns[1],  df.columns[2]),bbox_to_anchor=(0.93, 1.2),ncol=2,prop={'size': 32},handlelength=1,labelspacing=0.0,columnspacing=1,borderpad=0.05,fontsize='small')#borderpad=1,bbox_to_anchor=(0.2, 1)
leg.get_frame().set_edgecolor('black')
#leg.legendHandles[0]._legmarker.set_markersize(6)
#leg.get_frame().set_linewidth(0.0)
#ax.legend( (rects1[0], rects2[0], rects3[0],rects4[0], rects5[0], rects6[0]), (df.columns[1], df.columns[2], df.columns[3],df.columns[4], df.columns[5], df.columns[6]),bbox_to_anchor=(0., 1.02, 1., .12),ncol=3,prop={'size': 6})

def autolabel(rects):
    for rect in rects:
        h = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., h*1.0, '%.1f'%(h),
                ha='center', va='bottom',fontsize='6',fontstyle='italic')

#autolabel(rects1)
#autolabel(rects2)
#autolabel(rects3)
#autolabel(rects4)

#set grid
ax.set_axisbelow(True)
ax.yaxis.grid(color='gray', linestyle='dotted')
for tick in ax.get_xticklabels():
    tick.set_rotation(30)

#set aspect
#ratio = 0.3
#xleft, xright = ax.get_xlim()
#ybottom, ytop = ax.get_ylim()
# the abs method is used to make sure that all numbers are positive
# because x and y axis of an axes maybe inversed.
#ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

pdf_path="./moti1.pdf"
#plt.show()
fig.savefig(pdf_path, bbox_inches='tight')










==> figures/moti_fig2.py <==
import pandas as pd
from pandas import ExcelWriter
from pandas import ExcelFile
import sys
#read data
plot_data="./Mnist_moti_result.xlsx"
df = pd.read_excel(plot_data, sheet_name='BMLP_TMLP')
#df1 = pd.read_excel(plot_data, sheet_name='Sheet2_2')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

font={'font.size':28}
import matplotlib as mpl

mpl.rcParams['axes.linewidth'] = 3 #set the value globally
#mpl.rcParams['axes.edgecolor'] = 'grey' #set the value globally
matplotlib.rcParams.update(font)

N = len(df.index)
#print(N)
ind = np.arange(N)  # the x locations for the groups
#print(ind)
# Bar graphs expect a total width of "1.0" per group
# Thus, you should make the sum of the two margins
# plus the sum of the width for each entry equal 1.0.
# One way of doing that is shown below. You can make
# The margins smaller if they're still too big.
#margin = 0.05
#width = (1.-2.*margin)/num_items

width = 0.15         # the width of the bars
w, h = plt.figaspect(0.6)
fig = plt.figure(figsize=(w*0.5, h*0.75),linewidth=5)
ax = fig.add_subplot(111)
#ax.set_yscale('log')

print(df.columns[0] )
print(df[df.columns[0]] )

print(df[df.columns[1]] )
y_legend1 = df[df.columns[1]]
rects1 = ax.bar(ind, y_legend1, width, color=lighten_color('w',0.2),alpha=1,linewidth=0.5,edgecolor='black')

y_legend2 = df[df.columns[2]]
rects2 = ax.bar(ind, y_legend2, width, bottom=y_legend1,color=lighten_color('k',0.7),alpha=1,linewidth=0.5,edgecolor='black')
#kvals = [11,12,13]
#y_legend3 = df[df.columns[3]]
#rects3 = ax.bar(ind, y_legend3, width, bottom=np.array(y_legend1+y_legend2), color=lighten_color('k',0.6),alpha=1,linewidth=0.5,edgecolor='black')

#y_legend4 = df[df.columns[4]]
#rects4 = ax.bar(ind, y_legend4, width, bottom=np.array(y_legend1+y_legend2+y_legend3),color=lighten_color('k',0.8),alpha=1,linewidth=0.5,edgecolor='black')


#y_legend10 = df[df.columns[10]]
#rects10 = ax.bar(ind+width*9, y_legend10, width, color=lighten_color('k',0.7),alpha=1,linewidth=0.5,edgecolor='black',hatch='/')



#kkvals = df[df.columns[4]]
#rects4 = ax.bar(ind+width*3, kkvals, width, color='mediumslateblue')

ax.set_xticks(ind)
#plt.xticks(rotation=0)
#ax.set_xticklabels( ('2011-Jan-4', '2011-Jan-5', '2011-Jan-6') )
ax.set_xticklabels( df[df.columns[0]],rotation = 0 )



#ax.set_ylabel('Energy (mJ)')#for energy
#ax.set_yticks([100,200,500,1000,2000,5000,10000])

ax.set_ylabel('Time(h)')#for energy
ax.set_yticks(range(0,251,50))
#ax.set_yticks(np.arange(0,8001,1000))#for FPS
#ax.set_yticks(np.arange(0,8100,1000))#for FPS
#ax.set_yticklabels(['0','100','200','300','400','500','600','700'])#for FPS
#ax.set_yticklabels(['0','1K','2K','3K','4K','5K','6K'])#for FPS


#ax1=ax.twinx()
#accuracy = df1[df1.columns[1]]


#ax1.plot(accuracy,color="green",linestyle="-",linewidth=3,marker="o",markersize=12,alpha=0.6)


#ax1.tick_params(axis='y', colors='green')
#ax1.spines['right'].set_color('green')
#ax1.yaxis.label.set_color('green')
#ax1.yaxis.set_alpha(0.6)

#ax1.set_ylabel('Error(%)',alpha=0.6)
#ax1.set_yticks(np.arange(0,15.1,3))
#ax1.set_yticklabels(['0','3','6','9','12','15'],alpha=0.6)

leg=ax.legend( (rects1[0],  rects2[0]), (df.columns[1],  df.columns[2]),bbox_to_anchor=(1.05, 1.4),ncol=1,prop={'size': 30},handlelength=1,labelspacing=0.0,columnspacing=1,borderpad=0.05,fontsize='small')#borderpad=1,bbox_to_anchor=(0.2, 1)
leg.get_frame().set_edgecolor('black')
#leg.legendHandles[0]._legmarker.set_markersize(6)
#leg.get_frame().set_linewidth(0.0)
#ax.legend( (rects1[0], rects2[0], rects3[0],rects4[0], rects5[0], rects6[0]), (df.columns[1], df.columns[2], df.columns[3],df.columns[4], df.columns[5], df.columns[6]),bbox_to_anchor=(0., 1.02, 1., .12),ncol=3,prop={'size': 6})

def autolabel(rects):
    for rect in rects:
        h = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., h*1.0, '%.1f'%(h),
                ha='center', va='bottom',fontsize='6',fontstyle='italic')

#autolabel(rects1)
#autolabel(rects2)
#autolabel(rects3)
#autolabel(rects4)

#set grid
ax.set_axisbelow(True)
ax.yaxis.grid(color='gray', linestyle='dotted')

#set aspect
#ratio = 0.3
#xleft, xright = ax.get_xlim()
#ybottom, ytop = ax.get_ylim()
# the abs method is used to make sure that all numbers are positive
# because x and y axis of an axes maybe inversed.
#ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

pdf_path="./TMLP.pdf"
#plt.show()
fig.savefig(pdf_path, bbox_inches='tight')









